Solving the Bethe-Salpeter equation on massively parallel architectures

The last ten years have witnessed fast spreading of massively parallel computing clusters, from leading supercomputing facilities down to the average university computing center. Many companies in the private sector have undergone a similar evolution. In this scenario, the seamless integration of software and middleware libraries is a key ingredient to ensure portability of scientific codes and guarantees them an extended lifetime. In this work, we describe the integration of the ChASE library, a modern parallel eigensolver, into an existing legacy code for the first-principles computation of optical properties of materials via solution of the Bethe-Salpeter equation for the optical polarization function. Our numerical tests show that, as a result of integrating ChASE and parallelizing the reading routine, the code experiences a remarkable speedup and greatly improved scaling behavior on both multi- and many-core architectures. We demonstrate that such a modernized BSE code will, by fully exploiting parallel computing architectures and file systems, enable domain scientists to accurately study complex material systems that were not accessible before.

==> plots/get_statistic.py <==
import pandas as pd

df = pd.read_csv("data/chase_juwels_cpu.txt")

print("Mean:")
print(df.groupby(['mode','nodes']).mean().round(2))

print("\n\nStd:")
print(df.groupby(['mode','nodes']).std().round(2))


df = pd.read_csv("data/chase_juwels_gpu.txt")

print("Mean:")
print(df.groupby(['mode','nodes']).mean().round(2))

print("\n\nStd:")
print(df.groupby(['mode','nodes']).std().round(2))

#df.groupby(['mode','nodes']).mean()

#df.groupby(['mode','nodes']).std()


==> plots/plot_BW_ParaEff.py <==
import random
import pandas as pd
import numpy as np
import seaborn as sns
import matplotlib.pyplot as plt

fs = 10  # fontsize
pos = [1]

sns.set(style="whitegrid")


df = pd.read_csv("data/BW_Strong_Scaling.csv")

KSCG_df = df[df['mode'] == 'KSCG']
chase_df = df[df['mode'] == 'ChASE']

xk=KSCG_df['nodes']
yk=KSCG_df['time']
ykerr=KSCG_df['stdev']

xc=chase_df['nodes']
yc=chase_df['time']
ycerr=chase_df['stdev']


yc_eff=[yc.iloc[0]/yc.iloc[i]/xc.iloc[i]*xc.iloc[0] for i in range(len(xc))]

yk_eff=[yk.iloc[0]/yk.iloc[i]/xk.iloc[i]*xk.iloc[0] for i in range(len(xk))]


# Errorbar plot
f, ax = plt.subplots(figsize=(8, 6))

#plt.scatter(xc, yc_eff, label='ChASE', marker='.', c='#000000')

#plt.scatter(xk, yk_eff, label='KSCG', marker='.', c='#FF0000')

plt.plot(xc, yc_eff, label='ChASE', c='#000000', marker='d', linestyle='dashed', linewidth=1,)

plt.plot(xk, yk_eff, label='KSCG', c='#FF0000', marker='o', linestyle='dashed', linewidth=1, ) #markersize=4

plt.hlines(1,min(xc),max(xc)) #ax.get_xlim()[1])

#ax.set_yscale('log')
#ax.set_xscale('log')

ticks = [1,4,9,16,25,36,49,64]
ax.set_xticks(ticks)

#ax.set_title('A Title')
ax.set_xlabel('number of processes', fontsize = 16)
ax.set_ylabel('Parallel efficiency', fontsize = 16)

ax.set_ylim(0,1.05)

ax.tick_params(labelsize=14)

plt.legend(loc='lower left')

f.savefig('pdf/bw_strong_eff.pdf', bbox_inches='tight', dpi=300)
#f.savefig('png/chase_bw_strong_eff.png', bbox_inches='tight', dpi=300)


==> plots/plot_BW_Strong.py <==
import random
import pandas as pd
import numpy as np
import seaborn as sns
import matplotlib.pyplot as plt
import matplotlib

fs = 10  # fontsize
pos = [1]

sns.set(style="whitegrid")


df = pd.read_csv("data/BW_Strong_Scaling.csv")

KSCG_df = df.loc[df['mode'] == 'KSCG']
chase_df = df[df['mode'] == 'ChASE']

xk=KSCG_df['nodes']
yk=KSCG_df['time']
ykerr=KSCG_df['stdev']

xc=chase_df['nodes']
yc=chase_df['time']
ycerr=chase_df['stdev']


# Errorbar plot
f, ax = plt.subplots(figsize=(8, 6))

plt.scatter(xc, yc, label='ChASE', marker='d', c='#000000')
ax.errorbar(xc, yc, yerr=ycerr, label='', ls='none', ecolor='#000000')
yc_ideal=[yc.iloc[0]/x*xc.iloc[0] for x in xc]
plt.plot(xc,yc_ideal, '--', label='Ideal scaling (ChASE)', linewidth=1, c= '#000000')

plt.scatter(xk, yk, label='KSCG', marker='o', c='#FF0000')
ax.errorbar(xk, yk, yerr=ykerr, label='', ls='none', ecolor='#FF0000')
yk_ideal=[yk.iloc[0]/x*xk.iloc[0] for x in xk]
plt.plot(xk,yk_ideal, '--', label='Ideal scaling (KSCG)', linewidth=1, c= '#FF0000')

ax.set_yscale('log')
ax.set_xscale('log')

ticks = [1,4,9,16,25,36,49,64]
ax.set_xticks(ticks)
ax.get_xaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())
#ax.get_xaxis().get_major_formatter().labelOnlyBase = False

yticks = [10**2, 10**3]
ax.set_yticks(yticks)
yLocator = matplotlib.ticker.LogLocator(base=10,subs=(0.1,0.2,0.3,0.4,0.5,0.6,0.7,0.8,0.9,1.0)) 
ax.get_yaxis().set_major_locator(yLocator)

#ax.set_title('A Title')
ax.set_xlabel('number of processes', fontsize = 16)
ax.set_ylabel('Time to solution (s)', fontsize = 16)

ax.tick_params(labelsize=14)

plt.legend(loc='upper right')

f.savefig('pdf/bw_strong.pdf', bbox_inches='tight', dpi=300)
#f.savefig('png/bw_strong.png', bbox_inches='tight', dpi=300)


==> plots/plot_BW_Weak.py <==
import random
import pandas as pd
import numpy as np
import seaborn as sns
import matplotlib.pyplot as plt

fs = 10  # fontsize
pos = [1]

sns.set(style="whitegrid")


df = pd.read_csv("data/BW_Weak_Scaling.csv")

KSCG_df = df[df['mode'] == 'KSCG']
chase25_df = df[df['mode'] == 'ChASEnex25']
chase100_df = df[df['mode'] == 'ChASEnex100']

xk=KSCG_df['nodes']
yk=KSCG_df['time']
ykerr=KSCG_df['stdev']

xc=chase25_df['nodes']
yc=chase25_df['time']
ycerr=chase25_df['stdev']

xc2=chase100_df['nodes']
yc2=chase100_df['time']
yc2err=chase100_df['stdev']


# Errorbar plot
f, ax = plt.subplots(figsize=(8, 6))

plt.scatter(xk, yk, label='KSCG', marker='o', c='#FF0000', s=16)
#ax.errorbar(xk, yk, yerr=ykerr, ls='none', ecolor='#FF0000')

plt.scatter(xc, yc, label=r'ChASE ${\sf nex} = 25$', marker='d', c='#000000', s=16)
ax.errorbar(xc, yc, yerr=ycerr, ls='none', ecolor='#000000')

plt.scatter(xc2, yc2, label=r'ChASE ${\sf nex} = 100$', marker='s', c='#0000FF', s=16)
#ax.errorbar(xc2, yc2, yerr=yc2err, ls='none', ecolor='#0000FF')


#ax.set_yscale('log')
#ax.set_xscale('log')

ticks = [1,4,9,16,25,36,49,64,81,100,121,144,169]
ax.set_xticks(ticks)

#ax.set_title('A Title')
ax.set_xlabel('number of processes', fontsize = 16)
ax.set_ylabel('Time to solutions (s)', fontsize = 16)

ax.tick_params(labelsize=14)

plt.legend(loc='upper left')

f.savefig('pdf/bw_weak.pdf', bbox_inches='tight', dpi=300)
#f.savefig('png/bw_weak.png', bbox_inches='tight', dpi=300)


==> plots/plot_Box_JUWELS.py <==
import random
import pandas as pd
import numpy as np
import seaborn as sns
import matplotlib.pyplot as plt

def hex_to_rgb(hex):
  hex = hex.lstrip('#')
  hlen = len(hex)
  return tuple(int(hex[i:i+int(hlen/3)], 16) for i in range(0, hlen, int(hlen/3)))

def rgb_to_hex(rgb):
  return '#%02x%02x%02x' % (rgb[0], rgb[1], rgb[2])

def brighten_rgb(rgb,per):
  return tuple([
                max(0,min(255,int(rgb[0]*per))),
                max(0,min(255,int(rgb[1]*per))),
                max(0,min(255,int(rgb[2]*per)))])

def brighten_cmyk(cmyk,per):
  return tuple([cmyk[0]*per,
                cmyk[1]*per,
                cmyk[2]*per,
                cmyk[3]])
  

fs = 10  # fontsize
pos = [1]
#data = np.loadtxt('times.txt')
sns.set(style="whitegrid")

plotmodes=["gpu","cpu"]

for plotmode in plotmodes: 
  df = pd.read_csv("data/chase_juwels_"+plotmode+".csv")

  meanpointprops = dict( marker='.', markeredgecolor='black',
                        markerfacecolor='black', markersize=4)
  #ysall = ["All[sec]","Lanczos[sec]","Filter[sec]","QR[sec]","RR[sec]","Resid[sec]"]
  ysall = ["All[sec]"]


  xs = "Size"
  #ys = "All[sec]"
  #ys = "Filter[sec]"

  for ys in ysall:
    
    intel_blue = "#0071c5"
    intel_blue_brighter = rgb_to_hex(brighten_rgb(hex_to_rgb(intel_blue),1.35))
    nvidia_green = "#76b900"
    nvidia_green_brighter = rgb_to_hex(brighten_rgb(hex_to_rgb(nvidia_green),1.35))
    
    # Create an array with the colors you want to use
    #colors = ["#FF0B04", "#4374B3"]
    colors={"cpu": [intel_blue,   intel_blue_brighter,   intel_blue,   intel_blue_brighter,   intel_blue,   intel_blue, intel_blue],
            "gpu": [nvidia_green, nvidia_green_brighter, nvidia_green, nvidia_green_brighter, nvidia_green, nvidia_green, nvidia_green]}.get(plotmode)
    # Set your custom color palette
    sns.set_palette(sns.color_palette(colors))

    ## Violin with Stipplot
    #f, ax = plt.subplots(figsize=(8, 6))

    ## Show each distribution with both violins and points
    #ax = sns.stripplot(x=xs, y=ys, data=df, jitter=True)
    #ax = sns.violinplot(x=xs, y=ys, hue="mode", data=df, inner=None, color=".9", cut=2, bw=0.5, scale='count', width=0.8, dodge=False, orient="v", linewidth=3, palette="muted")

    #sns.despine(left=True)
    #f.suptitle('ChASE timnings: '+ys, fontsize=14, fontweight='bold')

    ##f.savefig('violin/chase_juwels_Violin_'+ys.split("[")[0]+'.pdf', bbox_inches='tight', dpi=240)
    #f.savefig('violin/chase_juwels_Violin_'+ys.split("[")[0]+'.png', bbox_inches='tight', dpi=240)



    # Box plot
    f, ax = plt.subplots(figsize=(8, 6))

    g = sns.boxplot(x=xs, y=ys, hue="nodes", data=df, width=0.4, dodge=False, linewidth=1.25, whis=[0., 100.], notch=True, bootstrap=10000, showcaps=True, showmeans=True, meanprops=meanpointprops, ax=ax)
    
    for i,artist in enumerate(ax.artists):
      # Set the linecolor on the artist to the facecolor, and set the facecolor to None
      col = artist.get_facecolor()
      col = brighten_cmyk(col,0.5)
      artist.set_edgecolor(col)
      #artist.set_facecolor('None')

      # Each box has 6 associated Line2D objects (to make the whiskers, fliers, etc.)
      # Loop over them here, and use the same colour as above
      for j in range(i*6,i*6+6):
        line = ax.lines[j]
        line.set_color(col)
        line.set_mfc(col)
        line.set_mec(col)

    sns.despine(left=True)
    #f.suptitle({"cpu" : 'ChASE weak scaling on standard CPU nodes',
                #"gpu" : 'ChASE weak scaling on GPU nodes'}.get(plotmode), fontsize=14, fontweight='bold')
    g.set_xlabel("Number of processes", fontsize = 16) #, alpha=0.7)
    g.set_ylabel("Time to solutions (s)", fontsize = 16) #, alpha=0.7)
    
    g.tick_params(labelsize=14)
    
    g.legend_.remove()

    f.savefig('box/chase_juwels_Box_'+ys.split("[")[0]+"_"+plotmode+'.pdf', bbox_inches='tight', dpi=300)
    #f.savefig('box/chase_juwels_Box_'+ys.split("[")[0]+"_"+plotmode+'.png', bbox_inches='tight', dpi=300)



    ## Combined plot
    #f, ax = plt.subplots(figsize=(8, 6))

    #ax = sns.violinplot(x=xs, y=ys, hue="mode", data=df, inner=None, color=".9", cut=2, bw=0.5, scale='count', width=0.8, dodge=False, orient="v", linewidth=3, palette="muted")

    ##get all children of axes
    #children1 = ax.get_children()

    #ax = sns.boxplot(x=xs, y=ys, hue="mode", data=df, color=".75", width=0.3, dodge=False, linewidth=3, whis=[2.5, 97.5], notch=True, bootstrap=10000, showcaps=False, showmeans=True, meanprops=meanpointprops, palette="muted")
    ##ax = sns.boxplot(x=xs, y=ys, data=df, width=0.2, linewidth=3, showcaps=False, showmeans=True)
    ##ax = sns.boxplot(df, showmeans=True)

    ## again, get all children of axes.
    #children2 = ax.get_children()
    ## now those children which are in children2 but not in children1
    ## must be part of the boxplot. Set zorder high for those.
    #for child in children2:
        #if not child in children1:
            #child.set_zorder(child.get_zorder()+10)

    #sns.despine(left=True)
    #f.suptitle('ChASE timnings: '+ys, fontsize=14, fontweight='bold')

    ##f.savefig('violin/chase_juwels_Combined_'+ys.split("[")[0]+'.pdf', bbox_inches='tight', dpi=240)
    #f.savefig('violin/chase_juwels_Combined_'+ys.split("[")[0]+'.png', bbox_inches='tight', dpi=240)


==> plots/plot_Natpthalene.py <==
import random
import pandas as pd
import numpy as np
import seaborn as sns
import matplotlib.pyplot as plt

fs = 10  # fontsize
pos = [1]

sns.set(style="whitegrid")


df = pd.read_csv("data/Naphthalene.csv")

xp=df['1overEcutoffp']
yp=df['Ebpeak']

xpl=df['xFitPeaklowcutoff']
ypl=df['yFitPeaklowcutoff']

xph=df['xFitPeakhightcutoff']
yph=df['yFitPeakhightcutoff']

xl=df['1overEcutoffl']
yl=df['Eblowest']

xll=df['xFitLowestlowcutoff']
yll=df['yFitLowestlowcutoff']

xlh=df['xFitLowesthightcutoff']
ylh=df['yFitLowesthightcutoff']

# Errorbar plot
f, ax = plt.subplots(figsize=(8, 6))

#plt.scatter(xk, yk, label='KSCG', marker='o', c='#FF0000', s=4)
#ax.errorbar(xk, yk, yerr=ykerr, ls='none', ecolor='#FF0000')

#plt.scatter(xc2, yc2, label=r'ChASE $n_{ex} = 100$', marker='o', c='#0000FF', s=4)
#ax.errorbar(xc2, yc2, yerr=yc2err, ls='none', ecolor='#0000FF')

plt.plot(xp, yp, label='Lowest active state', c='#FF0000', marker='^', linestyle='solid', linewidth=1)
plt.plot(xpl,ypl, label='', linestyle='dashed', linewidth=1, c= '#FF0000')
plt.plot(xph,yph, label='', linestyle='dotted', linewidth=1, c= '#FF0000')

plt.plot(xl, yl, label='Lowest dark state', c='#0000FF', marker='v', linestyle='solid', linewidth=1)
plt.plot(xll,yll, label='', linestyle='dashed', linewidth=1, c= '#0000FF')
plt.plot(xlh,ylh, label='', linestyle='dotted', linewidth=1, c= '#0000FF')

plt.axvline(xp[7], linestyle='dashed', linewidth=1.5, c= '#000000')


#ax.set_yscale('log')
#ax.set_xscale('log')

#ax.set_title('A Title')
ax.set_xlabel(r'$1/E_{cut}$ (eV$^{-1}$)', fontsize = 16)
ax.set_ylabel(r'$E_b$ (eV)', fontsize = 16)

ax.set_xlim(0,max(xp)*1.05)

ax.tick_params(labelsize=14)

plt.legend(loc='upper right')

f.savefig('pdf/Naphthalene.pdf', bbox_inches='tight', dpi=300)
#f.savefig('png/Naphthalene.png', bbox_inches='tight', dpi=300)


==> plots/plot_Weak_Scaling.py <==
import random
import pandas as pd
import numpy as np
import seaborn as sns
import matplotlib.pyplot as plt
import sys, getopt

def hex_to_rgb(hex):
  hex = hex.lstrip('#')
  hlen = len(hex)
  return tuple(int(hex[i:i+int(hlen/3)], 16) for i in range(0, hlen, int(hlen/3)))

def rgb_to_hex(rgb):
  return '#%02x%02x%02x' % (rgb[0], rgb[1], rgb[2])

def brighten_rgb(rgb,per):
  return tuple([
                max(0,min(255,int(rgb[0]*per))),
                max(0,min(255,int(rgb[1]*per))),
                max(0,min(255,int(rgb[2]*per)))])

def brighten_cmyk(cmyk,per):
  return tuple([cmyk[0]*per,
                cmyk[1]*per,
                cmyk[2]*per,
                cmyk[3]])

if(len(sys.argv)<1):
  print('Number of arguments:', len(sys.argv), 'arguments.')
  print('plot_Weak_scaling.py -i <inputfile>')
  sys.exit()

inputfile = ''
argv = sys.argv[1:]
try:
  opts, args = getopt.getopt(argv,"hi:o:",["ifile=","ofile="])
except getopt.GetoptError:
  print('plot_Weak_scaling.py -i <inputfile>')
  sys.exit(2)
for opt, arg in opts:
  if opt == '-h':
      print('plot_Weak_scaling.py -i <inputfile>')
      sys.exit()
  elif opt in ("-i", "--ifile"):
      inputfile = arg
#print('Input file is "', inputfile)
  

fs = 10  # fontsize
sns.set(style="whitegrid")

df = pd.read_csv(inputfile)


xs = {"data/chase_juwels.csv": "Size",
      "data/BW_Weak_Scaling_long.csv": "nodes"}.get(inputfile)
#ys = "All[sec]"
#ysall = ["All[sec]","Lanczos[sec]","Filter[sec]","QR[sec]","RR[sec]","Resid[sec]"]
ysall = ["All[sec]"]

for ys in ysall:
  
  intel_blue = "#0071c5"
  intel_blue_brighter = rgb_to_hex(brighten_rgb(hex_to_rgb(intel_blue),1.35))
  nvidia_green = "#76b900"
  nvidia_green_brighter = rgb_to_hex(brighten_rgb(hex_to_rgb(nvidia_green),1.35))
  
  colorpalette = {"data/chase_juwels.csv": [nvidia_green,intel_blue],
                  "data/BW_Weak_Scaling_long.csv": ['#FF0000','#000000','#0000FF']}.get(inputfile)
  pmarkers={"data/chase_juwels.csv": ['s','D'],
            "data/BW_Weak_Scaling_long.csv": ['o','d','s']}.get(inputfile)


  # Box plot
  f, ax = plt.subplots(figsize=(8, 6))
  
  g = sns.lineplot(x=xs, y=ys, hue="mode", style="mode", palette=colorpalette, markers=pmarkers, dashes=False, ci='sd', data=df) #, size=0.1, legend=False)

  
  ticks = {"data/chase_juwels.csv": [4,16,36,64,100,144,196],
           "data/BW_Weak_Scaling_long.csv": [1,4,9,16,25,36,49,64,81,100,121,144,169]}.get(inputfile)
  ax.set_xticks(ticks)

  sns.despine(left=True)
  #f.suptitle({"cpu" : 'ChASE weak scaling on standard CPU nodes',
              #"gpu" : 'ChASE weak scaling on GPU nodes'}.get(plotmode), fontsize=14, fontweight='bold')
  g.set_xlabel("Number of processes", fontsize = 16) #, alpha=0.7)
  g.set_ylabel("Time to solutions (s)", fontsize = 16) #, alpha=0.7)
  
  if(inputfile == "data/BW_Weak_Scaling_long.csv"):
    #new_title = 'mode'
    #g.legend_.set_title(new_title)
    new_labels = ['mode','KSCG', r'ChASE ${\sf nex} = 25$', r'ChASE ${\sf nex} = 100$']
    for t, l in zip(g.legend_.texts, new_labels): t.set_text(l)
  
  #g.tick_params(labelsize=14)
  
  #g.legend_.remove()
  
  outputfile = {"data/chase_juwels.csv": "jw_weak_",
                "data/BW_Weak_Scaling_long.csv": "bw_weak_"}.get(inputfile)

  f.savefig('pdf/'+outputfile+ys.split("[")[0]+'.pdf', bbox_inches='tight', dpi=300)
  #f.savefig('png/'+outputfile+ys.split("[")[0]+'.png', bbox_inches='tight', dpi=300)

